Pgx: Hardware-Accelerated Parallel Game Simulators for Reinforcement Learning

We propose Pgx, a suite of board game reinforcement learning (RL) environments written in JAX and optimized for GPU/TPU accelerators. By leveraging JAX's auto-vectorization and parallelization over accelerators, Pgx can efficiently scale to thousands of simultaneous simulations over accelerators. In our experiments on a DGX-A100 workstation, we discovered that Pgx can simulate RL environments 10-100x faster than existing implementations available in Python. Pgx includes RL environments commonly used as benchmarks in RL research, such as backgammon, chess, shogi, and Go. Additionally, Pgx offers miniature game sets and baseline models to facilitate rapid research cycles. We demonstrate the efficient training of the Gumbel AlphaZero algorithm with Pgx environments. Overall, Pgx provides high-performance environment simulators for researchers to accelerate their RL experiments. Pgx is available at http://github.com/sotetsuk/pgx.

==> fig/api_brax.py <==
import jax
from brax import envs

env = envs.get_environment("ant")
reset_fn = jax.jit(jax.vmap(env.reset))
step_fn = jax.jit(jax.vmap(env.step))

batch_size = 1024
rng_keys = jax.random.split(jax.random.PRNGKey(9999), batch_size)

state = reset_fn(rng_keys)
while not state.done.all():
  action = model(state)
  state = step_fn(state, action)


==> fig/api_pgx.py <==
import jax
import pgx

env = pgx.make("go_19x19")
init_fn = jax.jit(jax.vmap(env.init))
step_fn = jax.jit(jax.vmap(env.step))

batch_size = 1024
rng_keys = jax.random.split(jax.random.PRNGKey(9999), batch_size)

state = init_fn(rng_keys)
while not (state.terminated | state.truncated).all():
  action = model(state.current_player, state.observation, state.legal_action_mask)
  state = step_fn(state, action)


==> fig/api_pz.py <==
from pettingzoo.classic import go_v5

env = go_v5.env()
env.reset()
for agent in env.agent_iter():
  observation, reward, terminated, truncated, info = env.last()
  action = model(agent, observation["observation"], observation["action_mask"])
  env.step(action)
env.close()


==> fig/code.py <==
import jax
import pgx

env = pgx.make("go_19x19")
init_fn = jax.jit(jax.vmap(env.init))
step_fn = jax.jit(jax.vmap(env.step))

batch_size = 1024
# Pseudo-random number generator keys determine the first players
rng_keys = jax.random.split(jax.random.PRNGKey(9999), batch_size)

state = init_fn(rng_keys)  # Vectorized initial states
while not (state.terminated | state.truncated).all():
  action = model(state.current_player, state.observation, state.legal_action_mask)
  state = step_fn(state, action)  # state.rewards with shape (1024, 2)


==> fig/pettingzoo.py <==
import numpy as np
import jax
import jax.numpy as jnp
import pgx
import pettingzoo
from gymnasium import spaces


class PettingZooEnv(pettingzoo.AECEnv):
  metadata = {"render_modes": ["svg"]}

  def __init__(self, env_id: pgx.EnvId, render_mode=None):
    super().__init__()
    # prepare Pgx env attributes
    pgx_env: pgx.Env = pgx.make(env_id)
    self._num_players = pgx_env.num_players
    self._init_fn = jax.jit(pgx_env.init)
    self._step_fn = jax.jit(pgx_env.step)
    self._observe_fn = jax.jit(pgx_env.observe)
    self._state: pgx.State = self._init_fn(jax.random.PRNGKey(0))

    # prepare PettingZoo API attributes
    self.agents = [f"player_{i}" for i in range(pgx_env.num_players)]
    self.action_spaces = {i: spaces.Discrete(
      pgx_env.num_actions) for i in self.agents}
    self.observation_spaces = {
      i: spaces.Dict({
        "observation": spaces.Box(
          low=0, high=1, shape=pgx_env.observation_shape, dtype=np.float32
        ),
        "action_mask": spaces.Box(
          low=0, high=1, shape=(pgx_env.num_actions,), dtype=np.int8
        ),
      }) for i in self.agents
    }
    self.possible_agents = self.agents[:]
    self.rewards = {i: 0 for i in self.agents}
    self.terminations = {i: False for i in self.agents}
    self.truncations = {i: False for i in self.agents}
    self.infos = {i: {} for i in self.agents}
    self.agent_selection = f"player_{self._state.current_player}"
    self.render_mode = render_mode

  def observe(self, agent):
    if agent == self.agent_selection:
      obs = self._state.observation
    else:
      obs = self.observe_fn(self._state, int(agent.split("_")[-1]))
    return {
      "observation": np.float32(obs),
      "action_mask": np.int8(self._state.legal_action_mask),
    }

  def observation_space(self, agent):
    return self.observation_spaces[agent]

  def action_space(self, agent):
    return self.action_spaces[agent]

  def step(self, action):
    if (
      self.terminations[self.agent_selection]
      or self.truncations[self.agent_selection]
    ):
      return self._was_dead_step(action)

    self._state = self._step_fn(self._state, jnp.int32(action))
    next_agent = f"player_{self._state.current_player}"
    for i in range(self._num_players):
      self.rewards[f"player_{i}"] = float(self._state.rewards[i])

    if self._state.terminated:
      self.terminations = {i: True for i in self.agents}

    self._cumulative_rewards[self.agent_selection] = 0
    self.agent_selection = next_agent
    self._accumulate_rewards()

  def reset(self, seed=None, options=None):
    assert seed is not None
    key = jax.random.PRNGKey(seed)
    self._state = self._init_fn(key)
    self.agents = self.possible_agents[:]
    self.rewards = {i: 0 for i in self.agents}
    self._cumulative_rewards = {i: 0 for i in self.agents}
    self.terminations = {i: False for i in self.agents}
    self.truncations = {i: False for i in self.agents}
    self.infos = {i: {} for i in self.agents}
    self.agent_selection = f"player_{self._state.current_player}"

  def render(self):
    from IPython.display import display_svg
    display_svg(self._state._repr_html_(), raw=True)

  def close(self):
    ...

